Finite-sum optimization: Adaptivity to smoothness and loopless variance reduction

For finite-sum optimization, variance-reduced gradient methods (VR) compute at each iteration the gradient of a single function (or of a mini-batch), and yet achieve faster convergence than SGD thanks to a carefully crafted lower-variance stochastic gradient estimator that reuses past gradients. Another important line of research of the past decade in continuous optimization is the adaptive algorithms such as AdaGrad, that dynamically adjust the (possibly coordinate-wise) learning rate to past gradients and thereby adapt to the geometry of the objective function. Variants such as RMSprop and Adam demonstrate outstanding practical performance that have contributed to the success of deep learning. In this work, we present AdaLVR, which combines the AdaGrad algorithm with loopless variance-reduced gradient estimators such as SAGA or L-SVRG that benefits from a straightforward construction and a streamlined analysis. We assess that AdaLVR inherits both good convergence properties from VR methods and the adaptive nature of AdaGrad: in the case of $L$-smooth convex functions we establish a gradient complexity of $O(n+(L+\sqrt{nL})/\varepsilon)$ without prior knowledge of $L$. Numerical experiments demonstrate the superiority of AdaLVR over state-of-the-art methods. Moreover, we empirically show that the RMSprop and Adam algorithm combined with variance-reduced gradients estimators achieve even faster convergence.

==> code/adaptVRvsAccel.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 5000
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]

list_init_optim = [
    # [myoptim.AdaDiag, "orange", "dashdot"],
    [myoptim.SAGAdaDiag, "orange", "solid", "None"],
    [myoptim.SAGAdaNorm, "orange", "dashed", "o"],
    [myoptim.AdaLSVRGDiag, "orange", "dotted", "v"],
    [myoptim.AdaLSVRGNorm, "orange", (0, (1, 10)), "s"],
    # [myoptim.SAGAdaDiagRestart, "orange", "dotted"],
    # [myoptim.AdaSVRGRestart, "orange", (0, (3, 10, 1, 10, 1, 10))],
    # [myoptim.SAGARMSprop, "orange", "solid"],
    # [myoptim.SAGAdam, "orange", "dashed"],
    [myoptim.Katyusha, "purple", "solid", "*"],
    [myoptim.VRADA, "purple", "dashdot", "+"],
    [myoptim.Varag, "purple", "dashed", "P"],
    [myoptim.LKatyusha, "purple", "dotted", "X"],
    [myoptim.MiG, "purple", (0, (1, 10)), 9],
    [myoptim.DAVIS, "purple", (0, (3, 5, 1, 5, 1, 5)), "D"],
]

lList = [0.001, 0.01, 0.1, 1, 10, 100]
nbEpoch = 22
pb = problems[0]
reg = 0

nbRows = 4
nbCols = len(lList)
fig, axes = plt.subplots(nbRows, nbCols, figsize=(30, 15))
title = ""

####### for covtype data
n = 600000
# n = 500
dim = 54
# nbEpoch = 300
batchSize = 10
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[0]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[:2, :],
    set_additional_legend=False,
)
title = complete_list.param_args.pbDescriptor

###### scrna
name_fig = "AdaptVRvsAccel"
n = 20000
# n = 500
dim = 300
nbEpoch = 22
batchSize = 1
# batchSize = 1
dataset_name = datasetNames[-1]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[2:, :],
    set_additional_legend=True,
)

title += f"\n{complete_list.param_args.pbDescriptor}"
# fig.suptitle(title)
if name_fig is not None:
    format = "png"
    plt.savefig(f"{name_fig}.{format}", format=format)
plt.show()


==> code/adaptVRvsAdapt.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 500
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]

list_init_optim = [
    # [myoptim.SAGAdaDiagRestart, "orange", "dotted"],
    [myoptim.SAGARMSprop, "orange", "dashdot", "None"],
    [myoptim.SAGAdam, "orange", "solid", "o"],
    [myoptim.AdamLSVRG, "orange", "dashed", "v"],
    [myoptim.RMSpropLSVRG, "orange", "dotted", "s"],
    # [myoptim.SAGAdaDiag, "orange", "solid"],
    # [myoptim.AdaLSVRGDiag, "orange", (0, (1, 10))],
    # [myoptim.AdaSVRGRestart, "orange", (0, (3, 10, 1, 10, 1, 10))],
    [myoptim.RMSprop, "purple", "dashdot", "*"],
    [myoptim.Adam, "purple", "solid", "P"],
]

lList = [0.001,0.01, 0.1, 1, 10, 100]
nbEpoch = 22
pb = problems[0]
reg = 0

nbRows = 4
nbCols = len(lList)
fig, axes = plt.subplots(nbRows, nbCols, figsize=(30, 15))
title = ""
####### for covtype data
n = 600000
# n = 500
dim = 54
# nbEpoch = 300
batchSize = 10
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[0]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[:2, :],
    name_fig="covtype_adaptVSeach",
    set_additional_legend=False,
)
title = complete_list.param_args.pbDescriptor

###### scrna

n = 20000
# n = 500
dim = 300
batchSize = 1
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[-1]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[2:, :],
    name_fig="covtype_adaptVSeach",
    set_additional_legend=True,
)

# title += f"\n{complete_list.param_args.pbDescriptor}"
# fig.suptitle(title)
name_fig = "adaptVRvsAdapt"
fig.savefig(name_fig + ".png", format = "png")
plt.show()


==> code/adaptVRvsEach.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 500
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]
name_fig = "AdaptVRvsEach"
list_init_optim = [
    # [myoptim.SAGAdaDiagRestart, "orange", "dotted"],
    # [myoptim.SAGARMSprop, "green", "solid"],
    # [myoptim.SAGAdam, "blue", "solid"],
    [myoptim.SAGAdaDiag, "orange", "solid", "None"],
    [myoptim.SAGAdaNorm, "orange", "dashed", "o"],
    [myoptim.AdaLSVRGDiag, "orange", "dotted", "v"],
    [myoptim.AdaLSVRGNorm, "orange", (0, (1, 10)), "s"],
    # [myoptim.AdaSVRGRestart, "orange", (0, (3, 10, 1, 10, 1, 10))],
    [myoptim.AdaDiag, "purple", "solid", "*"],
    [myoptim.AdaNorm, "purple", "dashed", "+"],
    [myoptim.LSVRG, "red", "dashed", "P"],
    [myoptim.SAGA, "red", "solid", 9],
    # [myoptim.Adam, "black", "solid"],
    # [myoptim.RMSprop, "pink", "solid"]
]

lList = [0.001, 0.01, 0.1, 1, 10, 100]
# lList = [0.0001, 0.01]
pb = problems[0]
reg = 0

nbRows = 4
nbCols = len(lList)
fig, axes = plt.subplots(nbRows, nbCols, figsize=(30, 15))
title = ""

####### for covtype data
n = 600000
# n = 500
dim = 54
nbEpoch = 22
batchSize = 10
dataset_name = datasetNames[0]
param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[:2, :],
    name_fig="covtype_adaptVSeach",
    set_additional_legend=False,
)

title = complete_list.param_args.pbDescriptor

###### scrna

n = 20000
# n = 500
dim = 300
# nbEpoch = 300
batchSize = 1
nbEpoch = 22
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[-1]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[2:, :],
    name_fig="adaptVRVSeach",
    set_additional_legend=True,
)


title += f"\n{complete_list.param_args.pbDescriptor}"
# fig.suptitle(title)

if name_fig is not None:
    format = "png"
    plt.savefig(f"{name_fig}.{format}", format=format)
plt.show()


==> code/adaptVRvsVR.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 500
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]

list_init_optim = [
    # [myoptim.DAVIS, "orange", "dotted"],
    [myoptim.SAGAdaDiagRestart, "orange", "dotted"],
    [myoptim.SAGARMSprop, "orange", "solid"],
    [myoptim.SAGAdam, "orange", "dashed"],
    [myoptim.SAGAdaDiag, "orange", "dashdot"],
    [myoptim.AdaSVRG, "orange", (0, (1, 10))],
    [myoptim.AdaSVRGRestart, "orange", (0, (3, 10, 1, 10, 1, 10))],
    [myoptim.AdaLSVRGDiag, "orange", "dotted"]
    [myoptim.AdaLSVRGNorm, "orange", "dotted"]
    # [myoptim.SAGA,"purple", "solid"],
    [myoptim.LSVRG, "purple", "dashed"],
    [myoptim.SAGA, "purple", "dotted"],
]

lList = [0.01, 0.1, 1, 10, 100]
nbEpoch = 80
pb = problems[0]
reg = 0

nbRows = 4
nbCols = len(lList)
fig, axes = plt.subplots(nbRows, nbCols, figsize=(30, 15))

####### for covtype data
n = 2000
# n = 500
dim = 300
# nbEpoch = 300
batchSize = 10
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[0]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[:2, :],
    name_fig="covtype_adaptVSeach",
    set_additional_legend=False,
)

title = complete_list.param_args.pbDescriptor

###### scrna

n = 2000
# n = 500
dim = 300
# nbEpoch = 300
batchSize = 10
# batchSize = 1
# lList = [0.001, 0.01,0.1,1, 10, 100, 1000, 10000]
dataset_name = datasetNames[-1]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)

complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes=axes[2:, :],
    name_fig="covtype_adaptVSeach",
    set_additional_legend=True,
)

title += f"\n{complete_list.param_args.pbDescriptor}"
fig.suptitle(title)
plt.show()


==> code/containers.py <==
from importDataset import getDataset
from os.path import exists
from launch_optim import getFEtoile
import numpy as np
import pickle
import os


class Param_args:
    @property
    def pbDescriptor(self):
        return f"dataset={self.dataset_name},pb={self.pb},n_train={self.ntrain},n_test={self.ntest},real_dim={self.real_dim},reg={self.dim},batchSize={self.batchSize}"

    def get_complete_unique_name_f_etoile(self):
        return "f_etoiles/" + self.get_unique_name_f_etoile() + ".csv"

    def get_unique_name_f_etoile(self):
        return f"dataset_{self.dataset_name}_pb_{self.pb}_n_{self.n}_d_{self.dim}_reg_{self.reg}"

    def get_unique_name_trial(self):
        return (
            self.get_unique_name_f_etoile()
            + f"_nbEpoch_{self.nbEpoch}_batchSize_{self.batchSize}"
        )

    def __init__(self, dataset_name, pb, n, dim, nbEpoch, reg, batchSize):
        self.dataset_name = dataset_name
        self.pb = pb
        self.n = n
        self.dim = dim
        self.nbEpoch = nbEpoch
        self.reg = reg
        self.batchSize = batchSize
        self.ntrain = int(self.n * 0.8)
        self.ntest = self.n - self.ntrain
        self.real_dim = None

    @property
    def saveable_dict(self):
        return {
            "dataset": self.dataset_name,
            "problem": self.pb,
            "n": self.n,
            "dim": self.dim,
            "nbEpoch": self.nbEpoch,
            "regularization": self.reg,
            "batch size": self.batchSize,
        }


class Optim_and_plot_params:
    def __init__(self, optimClass, color, linestyle, marker):
        self.optim_class = optimClass
        self.color = color
        self.linestyle = linestyle
        self.marker = marker
        self.train_loss = []
        self.test_metric = []
        self.abscisse = []
        self.label = self.optim_class.NAME
        self.lr = None
        self.real_dim = None

    @property
    def saveable_dict(self):
        return {
            "color": self.color,
            "linestyle": self.linestyle,
            "train_loss": self.train_loss,
            "test_metric": self.test_metric,
            "abscisse": self.abscisse,
            "label": self.label,
            "lr": self.lr,
            "real_dim": self.real_dim,
        }

    def __repr__(self):
        return self.label


class Complete_list_optim_and_plotparam:
    def get_data_from_file(self):
        name_doss = self.get_name_doss()
        for i, optim_and_plot_params in enumerate(self.list_optim_and_plotparam):
            name_file = f"{name_doss}/{optim_and_plot_params.optim_class.NAME}"
            with open(name_file, "rb") as fp:
                data = pickle.load(fp)
            optim_and_plot_params.train_loss = data["train_loss"]
            optim_and_plot_params.test_metric = data["test_metric"]
            optim_and_plot_params.abscisse = data["abscisse"]
            optim_and_plot_params.lr = data["lr"]
            optim_and_plot_params.real_dim = data["real_dim"]
        self.param_args.real_dim = data["real_dim"]

    def get_back_optim(self, optimClass):
        name_doss = self.get_name_doss()
        name_file = optimClass.NAME
        with open(f"{name_doss}/{name_file}", "rb") as fp:
            data = pickle.load(fp)
        return (
            data["train_loss"],
            data["test_metric"],
            data["abscisse"],
            data["lr"],
            data["real_dim"],
        )

    def check_if_optim_is_launched(self, optim_class):
        name_doss = self.get_name_doss()
        return exists(f"{name_doss}/{optim_class.NAME}")

    def is_already_launch(self):
        name_doss = self.get_name_doss()
        # name_file = self.get_name_file()
        name_file = ""
        if not exists(name_doss + name_file):
            return False
        else:
            with open(name_doss + name_file, "rb") as fp:
                pickled_data = pickle.load(fp)
            return self.check_if_all_optim_is_launched(pickled_data)

    def check_if_all_optim_is_launched(self, pickled_data):
        set_of_optim_names = get_set_of_optim_names(pickled_data)
        for i, optim_and_plot_params in enumerate(self.list_optim_and_plotparam):
            if optim_and_plot_params.optim_class.NAME not in set_of_optim_names:
                return False
        return True

    def __init__(self, list_of_init_list, param_args):
        self.list_optim_and_plotparam = get_list_optim_and_plotparam(list_of_init_list)
        self.param_args = param_args
        self.f_etoile_train = None
        self.L = None

    def get_dataset(self):
        return getDataset(
            self.param_args.dataset_name,
            self.param_args.pb,
            self.param_args.n,
            self.param_args.dim,
        )

    def get_f_etoile(self, Xtrain, Xtest, Ytrain, Ytest, number_of_grad_for_f_etoile):
        if self.is_f_etoile_already_computed() is True:
            print("Get f_etoile back from file")
            f_etoile_train = self.get_f_etoile_from_data()
        else:
            print("Computing f_etoile")
            f_etoile_train = getFEtoile(
                Xtrain,
                Xtest,
                Ytrain,
                Ytest,
                self.param_args.pb,
                self.param_args.reg,
                number_of_grad_for_f_etoile,
            )
        self.save_f_etoile(f_etoile_train)
        return f_etoile_train

    def is_f_etoile_already_computed(self):
        return exists(self.param_args.get_complete_unique_name_f_etoile())

    def get_f_etoile_from_data(self):
        f_etoile_train = np.genfromtxt(
            self.param_args.get_complete_unique_name_f_etoile(), delimiter=""
        )
        return f_etoile_train

    def save_f_etoile(self, f_etoile_train):
        f_etoile_train = np.array([f_etoile_train])
        np.savetxt(
            self.param_args.get_complete_unique_name_f_etoile(),
            f_etoile_train,
            delimiter=",",
        )

    @property
    def pbDescriptor(self):
        return self.param_args.pbDescriptor + f"L={self.L}"

    def save(self):
        name_doss = self.get_name_doss()
        os.makedirs(name_doss, exist_ok=True)
        for optim in self.list_optim_and_plotparam:
            name_file = f"{name_doss}/{optim.optim_class.NAME}"
            with open(name_file, "wb") as fp:
                pickle.dump(optim.saveable_dict, fp)

    def get_name_doss(self):
        name_doss = f"results_simu/{self.param_args.get_unique_name_trial()}/L_{self.L}"
        return name_doss


def get_list_optim_and_plotparam(list_of_init_list):
    list_optim_and_plotparam = []
    for init_args in list_of_init_list:
        list_optim_and_plotparam.append(
            Optim_and_plot_params(
                init_args[0], init_args[1], init_args[2], init_args[3]
            )
        )
    return list_optim_and_plotparam


def get_set_of_optim_names(pickled_data):
    return set(pickled_data.keys())


==> code/covtype_launch_all.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 5000
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]
## for covtype data
n = 600
# n = 2000
dim = 54
# nbEpoch = 70
nbEpoch = 9
reg = 0
# batchSize = 10
batchSize = 52
# lList = [0.00001, 0.0001, 0.001, 0.01, 0.1, 1, 10,100]
lList = [0.001, 0.01, 0.1, 1, 10, 100]
# lList = [1,"theoretical",10,100]#, 1, 100]
dataset_name = datasetNames[0]
pb = problems[0]

list_init_optim = [
    [myoptim.AdaVRAE, "black", "solid", "None"],
    [myoptim.AdaVRAG, "orange", "solid", "None"],
    [myoptim.SAGAdaDiag, "black", "solid", "None"],
    # [myoptim.SAGAdaNorm, "black", "dashed", "None"],
    # [myoptim.AdaLSVRGDiag, "black", "dotted", "None"],
    # [myoptim.AdaLSVRGNorm, "black", (0, (1, 10)), "None"],
    # [myoptim.AdaDiag, "dimgrey", "solid", "None"],
    # [myoptim.AdaNorm, "dimgrey", "dashed", "None"],
    # [myoptim.LSVRG, "lightgrey", "dashed", "None"],
    # [myoptim.SAGA, "lightgrey", "solid", "None"],
    # [myoptim.Katyusha, "purple", "solid", "*"],
    # [myoptim.VRADA, "purple", "dashdot", "+"],
    # [myoptim.Varag, "purple", "dashed", "P"],
    # [myoptim.LKatyusha, "purple", "dotted", "X"],
    # [myoptim.MiG, "purple", (0, (1, 10)), 9],
    # [myoptim.DAVIS, "purple", (0, (3, 5, 1, 5, 1, 5)), "D"],
    # [myoptim.SAGARMSprop, "orange", "dashdot", "None"],
    # [myoptim.SAGAdam, "orange", "solid", "o"],
    # [myoptim.AdamLSVRG, "orange", "dashed", "v"],
    # [myoptim.RMSpropLSVRG, "orange", "dotted", "s"],
    # [myoptim.RMSprop, "purple", "dashdot", "*"],
    # [myoptim.Adam, "purple", "solid", "P"],
]


param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)
complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
fig, axes = plt.subplots(2, len(lList))
launchGridLListOptim(complete_list, lList, number_of_grad_for_f_etoile, axes=axes)
plt.show()


==> code/importDataset.py <==
from sklearn.datasets import fetch_openml
import pandas as pd
from sklearn.preprocessing import (
    StandardScaler,
    MinMaxScaler,
    LabelBinarizer,
    LabelEncoder,
    OneHotEncoder,
)
from sklearn.model_selection import train_test_split
import torch
import numpy as np
import scanpy
from functorch import vmap

torch.manual_seed(0)
np.random.seed(0)


class MyLabelBinarizer(LabelBinarizer):
    def transform(self, y):
        Y = super().transform(y)
        if self.y_type_ == "binary":
            return np.hstack((Y, 1 - Y))
        else:
            return Y


def getCovTypeXY(scale=True, n=200, dim=54):
    if dim > 54:
        dim = 54
    X, y = fetch_openml("covertype", return_X_y=True)
    X = X.values
    y = y.values
    toTake = np.random.choice(np.arange(X.shape[0]), n)
    X = X[toTake, :dim]
    y = y[toTake]
    onehot = OneHotEncoder()
    y = onehot.fit_transform(y.reshape(-1, 1)).toarray()
    Xtrain, Xtest, ytrain, ytest = train_test_split(
        X, y, test_size=0.2, random_state=0, stratify=y
    )
    scaler = MinMaxScaler()
    Xtrain = scaler.fit_transform(Xtrain)
    Xtest = scaler.transform(Xtest)
    return (
        torch.from_numpy(Xtrain),
        torch.from_numpy(Xtest),
        torch.from_numpy(ytrain),
        torch.from_numpy(ytest),
    )


def getBinaryXY(n=200, dim=4):
    X = torch.randn(n, dim)
    trueBeta = 10 * torch.randn(dim) + torch.bernoulli(torch.ones(dim) / 2)
    prob = 1 / (1 + torch.exp(-X @ trueBeta))
    y = torch.bernoulli(prob)
    encoder = LabelBinarizer()
    y = torch.from_numpy(encoder.fit_transform(y))
    return X, y


def getGaussianXY(n=200, dim=4):
    # toAdd = torch.bernoulli(torch.ones(dim) / 2) * 6 - 3
    X = torch.randn(n, dim)
    trueBeta = torch.randn(dim) * 10  # + torch.bernoulli(torch.ones(dim)/2)*4
    scaler = MinMaxScaler()
    X = torch.from_numpy(scaler.fit_transform(X))
    y = X @ trueBeta + torch.randn(n)
    return X, y


def getMnistXY(n=200, dim=50, oneHot=True, scale=True):
    data = iter(torchvision.datasets.MNIST(root="./MNIST/", train=True, download=True))
    n = min(n, 60000)
    X = torch.empty(n, np.minimum(28 * 28, dim))
    Y = torch.empty(n)
    i = 0
    while i < n:
        (x, y) = next(data)
        XFirst = transforms.ToTensor()(x).reshape(-1, 28 * 28)
        X[i] = XFirst[:, : min(28 * 28, dim)]
        Y[i] = y
        i += 1
    if oneHot:
        encoder = LabelBinarizer()
        Y = torch.from_numpy(encoder.fit_transform(Y))
    if scale:
        scaler = MinMaxScaler()
        X = torch.from_numpy(scaler.fit_transform(X))
    return X, Y


def getAustralian(scale=True, n=689, dim=14):
    data = pd.read_csv("data/australian.dat", sep=" ").to_numpy()
    data = data[
        :n,
    ]
    X, y = data[:, :-1], data[:, -1]
    if dim < 15:
        X = X[:, :dim]
    if scale:
        scaler = MinMaxScaler()
        X = scaler.fit_transform(X)
    encoder = MyLabelBinarizer()
    y = encoder.fit_transform(y)
    return (
        torch.from_numpy(X.astype("float64")),
        torch.from_numpy(y),
    )


def getSCRNA(n=200, dim=50, max_class=28):
    data = scanpy.read_h5ad("data/2k_cell_per_study_10studies.h5ad")
    X = data.X.toarray()
    y = data.obs["standard_true_celltype_v5"]
    le = LabelEncoder()
    y = le.fit_transform(y)
    filter = y < max_class
    y = y[filter]
    X = X[filter]
    not_only_zeros = np.sum(X, axis=0) > 0
    X = X[:, not_only_zeros]
    X = X[
        :n,
    ]
    y = y[
        :n,
    ]
    if y.shape[0] < n:
        print(f"NOT ENOUGH CLASSES, n= {n} but will get only {y.shape[0]} samples")
    var = np.var(X, axis=0)
    most_variables = np.argsort(var)[-dim:]
    X = X[:, most_variables]
    onehot = OneHotEncoder()
    y = onehot.fit_transform(y.reshape(-1, 1)).toarray()
    Xtrain, Xtest, ytrain, ytest = train_test_split(
        X, y, test_size=0.2, random_state=0, stratify=y
    )
    scaler = MinMaxScaler()
    Xtrain = scaler.fit_transform(Xtrain)
    Xtest = scaler.transform(Xtest)
    return (
        torch.from_numpy(Xtrain.astype("float64")),
        torch.from_numpy(Xtest.astype("float64")),
        torch.from_numpy(ytrain),
        torch.from_numpy(ytest),
    )


def getDataset(datasetName, pbChosen, n, dim, scale=True, max_class=28):
    if datasetName == "covType":
        Xtrain, Xtest, Ytrain, Ytest = getCovTypeXY(n=n, dim=dim, scale=True)
    elif datasetName == "scRNA":
        Xtrain, Xtest, Ytrain, Ytest = getSCRNA(n, dim, max_class)
    # elif datasetName == "australian":
    #     X, Y = getAustralian(n=n, dim=dim, scale=scale)
    # elif datasetName == "MNIST":
    #     X, Y = getMnistXY(n, dim=dim, oneHot=True, scale=scale)
    return Xtrain, Xtest, Ytrain, Ytest


def getTheoreticL(X, pbChosen):
    if pbChosen == "linearRegression":
        return getLinearL(X)
    elif pbChosen == "logisticRegression" or pbChosen == "MultiLogisticRegression":
        return getLogisticL(X)
    else:
        print("no theoretic L for this pb, return 1")
        return 1


==> code/launch.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam
import argparse

number_of_grad_for_f_etoile = 3000


list_init_optim_ada_and_vr = [
    [myoptim.SAGAdaDiag, "orange", "solid", "None"],
    [myoptim.SAGAdaNorm, "orange", "dashed", "None"],
    [myoptim.AdaLSVRGDiag, "orange", "dotted", "None"],
    [myoptim.AdaLSVRGNorm, "orange", (0, (1, 10)), "None"],
    [myoptim.AdaDiag, "purple", "solid", "None"],
    [myoptim.AdaNorm, "purple", "dashed", "None"],
    [myoptim.LSVRG, "red", "dashed", "None"],
    [myoptim.SAGA, "red", "solid", "None"],
]
list_init_optim_accel = [
    [myoptim.SAGAdaDiag, "orange", "solid", "None"],
    [myoptim.SAGAdaNorm, "orange", "dashed", "o"],
    [myoptim.AdaLSVRGDiag, "orange", "dotted", "v"],
    [myoptim.AdaLSVRGNorm, "orange", (0, (1, 10)), "s"],
    [myoptim.Katyusha, "purple", "solid", "*"],
    [myoptim.VRADA, "purple", "dashdot", "+"],
    [myoptim.Varag, "purple", "dashed", "P"],
    [myoptim.LKatyusha, "purple", "dotted", "X"],
    [myoptim.MiG, "purple", (0, (1, 10)), 9],
    [myoptim.DAVIS, "purple", (0, (3, 5, 1, 5, 1, 5)), "D"],
]

list_init_optim_adam_and_rms = [
    [myoptim.SAGARMSprop, "orange", "dashdot", "None"],
    [myoptim.SAGAdam, "orange", "solid", "o"],
    [myoptim.AdamLSVRG, "orange", "dashed", "v"],
    [myoptim.RMSpropLSVRG, "orange", "dotted", "s"],
    [myoptim.RMSprop, "purple", "dashdot", "*"],
    [myoptim.Adam, "purple", "solid", "P"],
]


list_init_optim_dict = {
    "ada_and_vr": list_init_optim_ada_and_vr,
    "accel": list_init_optim_accel,
    "adam_and_rms": list_init_optim_adam_and_rms,
}
problem = "MultiLogisticRegression"

dataset_scrna = "scRNA"
dataset_covtype = "covType"

lList = [0.001, 0.01, 0.1, 1, 10, 100]
# lList = [0.001, 0.001]
# nbEpoch = 90
nbEpoch = 20

nbRows = 4
nbCols = len(lList)
title = ""

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("-p", "--plot", required=True)
    args = parser.parse_args()
    if str(args.plot) in list_init_optim_dict.keys():
        list_init_optim = list_init_optim_dict[args.plot]
    else:
        raise ValueError(
            f"argument --plot ({args.plot}) not in {list(list_init_optim_dict.keys())}."
        )
    fig, axes = plt.subplots(nbRows, nbCols, figsize=(30, 15))
    #### covtype
    n = 600000
    # n = 800
    dim = 54
    # dim = 20
    batchSize = 10
    # batchSize = n//5
    reg = 0
    param_args = Param_args(dataset_covtype, problem, n, dim, nbEpoch, reg, batchSize)

    complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)

    launchGridLListOptim(
        complete_list,
        lList,
        number_of_grad_for_f_etoile,
        axes=axes[:2, :],
        name_fig="covtype_adaptVSeach",
        set_additional_legend=False,
    )

    n = 20000
    dim = 300
    nbEpoch = 20
    batchSize = 1

    param_args = Param_args(dataset_scrna, problem, n, dim, nbEpoch, reg, batchSize)

    complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)
    launchGridLListOptim(
        complete_list,
        lList,
        number_of_grad_for_f_etoile,
        axes=axes[2:, :],
        name_fig="adaptVRVSeach",
        set_additional_legend=True,
    )
    format = "png"
    plt.savefig(f"{args.plot}.{format}", format=format)
    plt.show()


==> code/launch_optim.py <==
import numpy as np
import torch
from importDataset import getDataset
from sklearn.model_selection import train_test_split
import myoptim
from tqdm import tqdm
from utils import plot_complete_list
import matplotlib.pyplot as plt

optimFEtoile = myoptim.LBFGS


def launch_optim(Xtrain, Xtest, Ytrain, Ytest, complete_list, l):
    pbChosen = complete_list.param_args.pb
    reg = complete_list.param_args.reg
    nbEpoch = complete_list.param_args.nbEpoch
    batchSize = complete_list.param_args.batchSize
    for optim_class_and_plot_param in complete_list.list_optim_and_plotparam:
        optimClass = optim_class_and_plot_param.optim_class
        if complete_list.check_if_optim_is_launched(optimClass) == False:
            print("Training :", optimClass.NAME)
            optim = optimClass(Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg)
            optim.train(nbEpoch * optim.n, batchSize, l)
            optim.LINESTYLE = "dotted"
            optim_class_and_plot_param.train_loss = optim.trainLossList
            optim_class_and_plot_param.test_metric = optim.test_metric_list
            optim_class_and_plot_param.abscisse = optim.cumsumComputedGradList / optim.n
            optim_class_and_plot_param.real_dim = optim.dim
            complete_list.param_args.real_dim = optim.dim
        else:
            print(f"getting back data for optim {optimClass.NAME} L {l}")
            (
                trainLoss,
                test_metric,
                abscisse,
                lr,
                real_dim,
            ) = complete_list.get_back_optim(optimClass)
            optim_class_and_plot_param.train_loss = trainLoss
            optim_class_and_plot_param.test_metric = test_metric
            optim_class_and_plot_param.abscisse = abscisse
            optim_class_and_plot_param.lr = lr
            optim_class_and_plot_param.real_dim = real_dim
            complete_list.param_args.real_dim = real_dim
    return complete_list


def launchGridLListOptim(
    complete_list,
    lList,
    number_of_grad_for_f_etoile,
    axes,
    name_fig=None,
    set_additional_legend=True,
):
    Xtrain, Xtest, Ytrain, Ytest = complete_list.get_dataset()
    fEtoileTrain = complete_list.get_f_etoile(
        Xtrain, Xtest, Ytrain, Ytest, number_of_grad_for_f_etoile
    )
    complete_list.f_etoile_train = fEtoileTrain
    print("fEtoile train ", fEtoileTrain)
    listOptim = []
    minimum_train = 100
    maximum_train = 0
    minimum_test = 100
    maximum_test = 0
    for i in tqdm(range(len(lList))):
        l = lList[i]
        complete_list.L = l
        complete_list = launch_optim(Xtrain, Xtest, Ytrain, Ytest, complete_list, l)
        l_axes = axes[:, i]
        if i == len(lList) - 1:
            legend_names = True
        else:
            legend_names = False
        if i == len(lList)-1:
            is_last_graph = True
        else:
            is_last_graph = False
        plot_complete_list(
            complete_list,
            l,
            l_axes,
            save=True,
            legend_names=legend_names,
            set_additional_legend=set_additional_legend,
            is_last_graph= is_last_graph
        )
        y_min_train, y_max_train = l_axes[0].get_ylim()
        y_min_test, y_max_test = l_axes[1].get_ylim()
        if y_min_train < minimum_train:
            minimum_train = y_min_train
        if y_max_train > maximum_train:
            maximum_train = y_max_train
        if y_min_test < minimum_test:
            minimum_test = y_min_test
        if y_max_test > maximum_test:
            maximum_test = y_max_test

    for i in range(len(lList)):
        l_axes = axes[:, i]
        # l_axes[0].set_yticks(minimum, maximum)
        l_axes[0].set_ylim(bottom=minimum_train, top=3)
        l_axes[1].set_ylim(bottom=minimum_test, top=maximum_test)

    axes[0, 0].set_ylabel(
        r"$\operatorname{log}\left(\frac {f_{train}}{f_{train}^{\star}}- 1\right)$ ",
        fontsize=16,
    )
    axes[1, 0].set_ylabel("Balanced accuracy", fontsize=16)
    if set_additional_legend is True:
        axes[0, 0].set_title(
            "(b) scMARK", rotation="vertical", x=-0.6, y=-0.35, fontsize=20
        )
    else:
        axes[1, 0].set_title(
            "(a) Covtype", rotation="vertical", x=-0.6, y=0.75, fontsize=20
        )
    # axes[0].set_title(title)
    # axes[1].set_title(title)
    # if name_fig is not None:
    # plt.savefig(f"{name_fig}.pdf", format="pdf")


def getFEtoile(
    Xtrain,
    Xtest,
    Ytrain,
    Ytest,
    pbChosen,
    reg,
    number_of_grad,
    lList=[1000, 100, 10, 1],
):
    optimTrainSet = trainOptimizerWithGridSearch(
        optimFEtoile,
        Xtrain,
        Xtest,
        Ytrain,
        Ytest,
        number_of_grad,
        10,
        pbChosen,
        reg,
        Xtrain.shape[0],
        lList,
    )
    fEtoileTrain = np.min(optimTrainSet.trainLossList)
    print("fEtoileTrain", fEtoileTrain)
    print("last train losses:", optimTrainSet.trainLossList[-10:])
    return fEtoileTrain


def launchFixedOptimAndGridLListOptim(
    datasetName,
    pbChosen,
    fixedOptimClassList,
    nonFixedOptimClassList,
    nbEpoch,
    lList,
    lFixed,
    n,
    dim,
    reg,
    batchSize,
):
    X, Y = getDataset(datasetName, pbChosen, n, dim)
    Xtrain, Xtest, Ytrain, Ytest = train_test_split(X, Y, test_size=0.2, random_state=0)
    fEtoileTrain = getFEtoile(Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg)
    print("fEtoileTrain :", fEtoileTrain)
    for lNonFixed in lList:
        listOptim = launchFixedOptimAndNonFixedOptim(
            Xtrain,
            Xtest,
            Ytrain,
            Ytest,
            pbChosen,
            fixedOptimClassList,
            nonFixedOptimClassList,
            nbEpoch,
            lNonFixed,
            lFixed,
            reg,
            batchSize,
        )
        supplement_title = (
            " dotted=Lfixed,"
            + " epochs="
            + str(nbEpoch)
            + ",batchSize="
            + str(batchSize)
        )
        plotListOptim(
            listOptim,
            fEtoileTrain,
            datasetName,
            supplement_title,
            lFixed,
            lNonFixed,
            save=True,
        )


def trainOptimizerWithGridSearch(
    optimizer,
    Xtrain,
    Xtest,
    Ytrain,
    Ytest,
    nbEpochTrueOptim,
    nbEpochGridSearch,
    pbChosen,
    reg,
    batchSize,
    lList,
):
    optim = optimizer(Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg)
    bestL, listOptim = optim.gridSearch(lList, nbEpochGridSearch * optim.n, batchSize)
    if bestL == "unknown":
        raise ValueError
    print("True optimization beginning ----------")
    optim.train(nbEpochTrueOptim * (optim.n), batchSize, bestL)
    return optim


def launchFixedOptimAndNonFixedOptim(
    Xtrain,
    Xtest,
    Ytrain,
    Ytest,
    pbChosen,
    fixedOptimClassList,
    nonFixedOptimClassList,
    nbEpoch,
    lNonFixed,
    lFixed,
    reg,
    batchSize,
):
    listOptim = []
    for fixedOptimClass in fixedOptimClassList:
        print("training :", fixedOptimClass.NAME)
        fixedOptim = fixedOptimClass(Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg)
        fixedOptim.train(nbEpoch * fixedOptim.n, batchSize, lFixed)
        fixedOptim.LINESTYLE = "dotted"
        listOptim.append(fixedOptim)
    for nonFixedOptimClass in nonFixedOptimClassList:
        print(" Optimizer :", nonFixedOptimClass.NAME)
        nonFixedOptim = nonFixedOptimClass(Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg)
        nonFixedOptim.train(nbEpoch * (nonFixedOptim.n), batchSize, lNonFixed)
        listOptim.append(nonFixedOptim)
    return listOptim


def launchProblemWithGridSearch(
    datasetName, pbChosen, Optimizers, nbEpoch, nbEpochGridSearch, n, dim, reg
):
    X, Y = getDataset(datasetName, pbChosen, n, dim)
    theoreticL = getTheoreticL(X, pbChosen)

    Xtrain, Xtest, Ytrain, Ytest = train_test_split(X, Y, test_size=0.2, random_state=0)
    listOptim = list()
    print("theoretic l", theoreticL)
    for optimizer in Optimizers:
        print("Optimizer : ", optimizer.NAME)
        optim = trainOptimizerWithGridSearch(
            optimizer,
            Xtrain,
            Xtest,
            Ytrain,
            Ytest,
            nbEpoch,
            nbEpochGridSearch,
            pbChosen,
            reg,
        )
        listOptim.append(optim)
    plotListOptim(listOptim, fEtoileTrain)


==> code/myoptim.py <==
from abc import ABC, abstractmethod
from tqdm import tqdm
import torch
import math
from smoothnessConstants import getLinearL, getLogisticL
from functorch import vmap, grad, hessian
from sklearn.metrics import balanced_accuracy_score
import time

# from torch.autograd.functional import hessian
from utils import (
    buildXYBatchesList,
    UnknownProblemException,
    pseudoInverse1d,
)
import numpy as np

torch.set_printoptions(12)
torch.set_default_tensor_type(torch.DoubleTensor)
if torch.cuda.is_available():
    device = "cuda"
else:
    device = "cpu"
print("device : ", device)
torch.set_default_tensor_type(torch.DoubleTensor)

CONSTANT_TIMES_1_OVER_L = 1 / 5
CONSTANT_PROP_AND_ADAM = 1 / 20
CONSTANT_NORM = 1
CONSTANT_VR_CLASSIC = 1 / 10


class myOptim(ABC):
    @property
    def pbDescriptor(self):
        return (
            self.pbChosen
            + ",ntrain="
            + str(self.n)
            + "ntest="
            + str(self.ntest)
            + ",dim="
            + str(self.dim)
            + ",reg="
            + str(self.reg)
        )

    LINESTYLE = "-"

    def initLinearRegressionLossAndParam(self):
        self.dim = self.Xtrain[0].shape
        self.param = 0 * torch.randn(self.dim, requires_grad=False, device=device).to(
            torch.double
        )
        self.reg = 0

        def linearRegressionLoss(beta, x, y):
            return 1 / 2 * torch.norm(x @ beta - y, p=2) ** 2

        self.singleLoss = linearRegressionLoss
        self.theoreticalL =1 # getLinearL(self.Xtrain, self.LFORMULA)

    def __init__(self, Xtrain, Xtest, Ytrain, Ytest, pbChosen, reg):
        self.initDataset(Xtrain, Xtest, Ytrain, Ytest)
        self.initLossAndParamAndL(pbChosen)
        self.pbChosen = pbChosen
        self.reg = reg

    def initDataset(self, Xtrain, Xtest, Ytrain, Ytest):
        self.n = Xtrain.shape[0]
        self.ntest = Xtest.shape[0]
        self.Xtrain = Xtrain.to(torch.double).to(device)
        self.Xtest = Xtest.to(torch.double).to(device)
        self.Ytrain = Ytrain.to(device)
        self.Ytest = Ytest.to(device)

    def initLossAndParamAndL(self, pbChosen):
        if pbChosen == "linearRegression":
            self.initLinearRegressionLossAndParam()
        elif pbChosen == "MultiLogisticRegression":
            self.initLogisticRegressionLossAndParam()
        else:
            raise UnknownProblemException(pbChosen)

    def initLogisticRegressionLossAndParam(self):
        self.nbClasses = len(self.Ytrain[0])
        if self.nbClasses > 2:
            self.initMultLogisticRegressionLossAndParam()
        else:
            self.init2dLogisticRegressionLossAndParam()

    def init2dLogisticRegressionLossAndParam(self):
        self.Ytrain = torch.argmax(self.Ytrain, axis=1)
        self.Ytest = torch.argmax(self.Ytest, axis=1)
        if torch.max(self.Ytrain) > 1 or torch.min(self.Ytrain) < 0:
            raise Exception("Y must be between 0 and 1.")
        self.dim = self.Xtrain.shape[1]
        self.param = torch.zeros(self.dim, requires_grad=True, device=device)
        self.reg = 0.001

        def logisticRegressionLoss(beta, x, y):
            xbeta = x @ beta
            return -y * xbeta + torch.log(1 + torch.exp(xbeta))

        self.singleLoss = logisticRegressionLoss

        def predict(beta, Xtest):
            xbeta = Xtest @ beta
            return (torch.nn.Sigmoid()(xbeta) > 0.5).float()

        self.predict = predict

        def accuracy(beta, Xtest, Ytest):
            prediction = self.predict(beta, Xtest)
            return balanced_accuracy_score(Ytest.cpu(), prediction.cpu())

        self.accuracy = accuracy

    def initMultLogisticRegressionLossAndParam(self):
        self.nbClasses = len(self.Ytrain[0])
        self.dim = self.Xtrain.shape[1] * self.nbClasses
        self.param = torch.zeros(
            self.nbClasses, self.Xtrain.shape[1], device=device
        ).flatten()

        def multLogisticRegressionLoss(vectBeta, x, y):
            beta = vectBeta.reshape(self.nbClasses, self.Xtrain.shape[1])
            xbeta = torch.mm(beta, x.unsqueeze(1)).squeeze()
            logsoftmax = torch.nn.LogSoftmax(dim=-1)(xbeta)
            logsoftmaxTimesy = logsoftmax * y
            return -torch.sum(logsoftmaxTimesy) + self.reg * torch.norm(beta) ** 2

        self.singleLoss = multLogisticRegressionLoss
        self.theoreticalL = 1 #getLogisticL(self.Xtrain, self.nbClasses, self.LFORMULA)

        def predict(vectBeta, Xtest):
            beta = vectBeta.reshape(self.nbClasses, self.Xtrain.shape[1])
            xbeta = torch.mm(Xtest, beta.t()).squeeze()
            logsoftmax = torch.nn.LogSoftmax(dim=-1)(xbeta)
            return torch.argmax(logsoftmax, axis=1)

        self.predict = predict

        def accuracy(beta, Xtest, Ytest):
            prediction = self.predict(beta, Xtest)
            true_value = torch.argmax(Ytest, axis=1)
            return balanced_accuracy_score(true_value.cpu(), prediction.cpu())

        self.accuracy = accuracy

    @property
    def paramForPlotLoss(self):
        return self.meaningfullMeanParam

    def train(self, nbGradToCompute, batchSize, L):
        self.batchSize = batchSize
        if L == "theoretical":
            print("Setting the theoretical L = ", self.theoreticalL)
            self.L = self.theoreticalL
        else:
            print("setting L :", L)
            self.L = L
        self.initGlobalVariables()
        self.setLrFromL()
        self.initArguments()
        self.meaningfullMeanParam = torch.zeros(self.param.shape, device=device)
        nbOuterLoopsDone = 0
        while self.totalNbComputedGrad < nbGradToCompute:
            self.meaningfullMeanParam *= nbOuterLoopsDone / (nbOuterLoopsDone + 1)
            self.meaningfullMeanParam += self.meaningfullParam / (nbOuterLoopsDone + 1)
            newIndexes = np.arange(self.nbBatches)
            np.random.shuffle(newIndexes)
            trainLoss = self.computeLoss(
                self.paramForPlotLoss, self.Xtrain, self.Ytrain
            )
            test_metric = self.compute_test_metric(
                self.paramForPlotLoss, self.Xtest, self.Ytest
            )
            try:
                test_metric = test_metric.cpu()
            except:
                pass
            self.bug = False
            if torch.isnan(trainLoss):
                self.bug = True
            self.nbComputedGrad = 0
            self.stopEpoch = False
            t1 = time.time()
            if self.needFullGradAndAnchorUpdate:
                self.updateFullGradAndAnchor()
                self.nbComputedGrad += self.Xtrain.shape[0]
                self.updateSomeVariables()
            t0 = time.time()
            for i, batchIndex in enumerate(newIndexes):
                self.i = i + 1
                batchX, batchY = self.getBatchXbatchY(batchIndex)
                self.trainStep(batchX, batchY, batchIndex)
                self.nbComputedGrad += self.getNbGradComputedAndUpdateNbSeemSamples(
                    batchX
                )
                if self.bug:
                    break
            if self.bug:
                break
            self.keepTrackLossAndNbComputedGrad(
                trainLoss, test_metric, self.nbComputedGrad
            )
            nbOuterLoopsDone += 1

    def updateSomeVariables(self):
        pass

    def sample_uniform(self):
        prev_state = torch.random.get_rng_state()
        torch.random.manual_seed(self.seed_number)
        self.seed_number += 1
        uniform = torch.rand(1)
        torch.random.set_rng_state(prev_state)
        return uniform

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)

    def initGlobalVariables(self):
        self.nbComputedGradList = list()
        self.trainLossList = list()
        self.test_metric_list = list()
        self.totalNbComputedGrad = 0
        self.nbSamplesSeen = 0

    def computePersampleLoss(self, param, X, Y):
        return vmap(self.singleLoss, in_dims=(None, 0, 0))(param, X, Y)

    def computeLoss(self, param, X, Y):
        return torch.mean(self.computePersampleLoss(param, X, Y), axis=0)

    def computeFullTrainLoss(self, param):
        return self.computeLoss(param, self.Xtrain, self.Ytrain)

    def compute_test_metric(self, beta, X_test, Y_test):
        return self.accuracy(beta, X_test, Y_test)

    def computeFullTestLoss(self, param):
        return self.computeLoss(param, self.Xtest, self.Ytest)

    ## should change meaningfullParam to meaningfullMeanParam, same for test loss
    def computeMeaningfullTrainLoss(self):
        return self.computeFullTrainLoss(self.meaningfullParam)

    def computeMeaningfullTestLoss(self):
        return (
            self.computeFullTestLoss(self.meaningfullParam)
            - self.reg * torch.norm(self.meaningfullParam) ** 2
        )

    @property
    @abstractmethod
    def meaningfullParam(self):
        return self.param

    def computeSingleGrad(self, param, X, Y):
        return grad(self.singleLoss)(param, X, Y)

    def computeFullGrad(self, param):
        return self.computeMeanOfBatchGrad(param, self.Xtrain, self.Ytrain)

    def computeMeanOfBatchGrad(self, param, X, Y):
        return grad(self.computeLoss)(param, X, Y)

    def zero_grad(self):
        self.param.grad.zero_()

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        pass

    @property
    def needFullGradAndAnchorUpdate(self):
        return False

    def initArguments(self):
        self.batchesXList, self.batchesYList = buildXYBatchesList(
            self.Xtrain, self.Ytrain, self.batchSize
        )
        self.nbBatches = len(self.batchesXList)

    def trainStep(self, batchX, batchY, batchIndex):
        self.computeAndSetGrad(batchX, batchY, batchIndex)
        self.step()
        self.zero_grad()

    def getBatchXbatchY(self, batchIndex):
        batchX = self.batchesXList[batchIndex]
        batchY = self.batchesYList[batchIndex]
        return batchX, batchY

    def keepTrackLossAndNbComputedGrad(self, trainLoss, test_metric, nbComputedGrad):
        self.nbComputedGradList.append(nbComputedGrad)
        self.totalNbComputedGrad += nbComputedGrad
        self.trainLossList.append(trainLoss.cpu().detach().numpy())
        self.test_metric_list.append(test_metric)

    @property
    def cumsumComputedGradList(self):
        return np.cumsum(np.array(self.nbComputedGradList))

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        self.nbSamplesSeen += X.shape[0]
        return X.shape[0]

    def updateFullGradAndAnchor(self):
        self.anchor = torch.clone(self.param)
        self.fullGradAnchor = self.computeFullGrad(self.anchor)

    def step(self):
        with torch.no_grad():
            self.param -= self.lr * self.param.grad

    def gridSearch(self, lList, nbGradToCompute, batchSize):
        initializationParameter = torch.clone(self.param)
        self.initDataset(self.Xtrain, self.Xtest, self.Ytrain, self.Ytest)
        criteriaList = list()
        listOptim = list()
        for l in tqdm(lList):
            self.train(nbGradToCompute, batchSize, l)
            criteriaList.append(self.trainLossList[-1])
            copiedOptim = copyOptim(self)
            copiedOptim.COLOR = None
            copiedOptim.NAME = str(np.round(l, 8)) + " " + copiedOptim.NAME
            listOptim.append(copiedOptim)
            self.setParam(initializationParameter)
        criteriaListWithoutNan = np.array(np.nan_to_num(criteriaList, nan=np.inf))

        print(
            "criteria list lr:criteria",
            dict(zip(lList, np.round(criteriaListWithoutNan))),
        )
        if np.max(criteriaListWithoutNan) > 1e9:
            bestL = "unknown"
        else:
            bestL = lList[np.argmin(criteriaListWithoutNan)]
        print("BEST L IS:", bestL)
        return bestL, listOptim

    def setParam(self, initializationParameter):
        with torch.no_grad():
            self.param = torch.clone(initializationParameter)


class VRADA(myOptim):
    NAME = "VRADA"
    COLOR = "lightgreen"
    LINESTYLE = "solid"
    LFORMULA = "max"

    def initArguments(self):
        super().initArguments()
        self.A_s = 1 / self.L
        self.A_smoins1 = 0
        self.vradaInit()

    @property
    def meaningfullParam(self):
        return self.xTilde

    def doOneFullGradUpdate(self):
        FullGrad = self.computeFullGrad(self.param)
        with torch.no_grad():
            self.param -= (
                1 / self.L * FullGrad
            )  # one step of gradient descent for initialization

    def updateSomeVariables(self):
        self.updateA_s()
        self.zTilde *= 0

    @property
    def needFullGradAndAnchorUpdate(self):
        return True

    def trainStep(self, batchX, batchY, batchIndex):
        self.computeAndSetGrad(batchX, batchY)
        self.step()
        self.incrementZTilde()

    def updateFullGradAndAnchor(self):
        self.xTilde = (
            self.A_smoins1 / self.A_s * self.xTilde + self.a_s / self.A_s * self.zTilde
        )
        self.fullGradAnchor = self.computeFullGrad(self.xTilde)

    def updateA_s(self):
        self.A_smoins1 = self.A_s
        self.A_s = self.A_smoins1 + math.sqrt(
            self.nbBatches * self.A_smoins1 / (2 * self.L)
        )

    def computeAndSetGrad(self, batchX, batchY):
        y_sk = (
            self.A_smoins1 / self.A_s * self.xTilde + self.a_s / self.A_s * self.param
        )
        yComputedGrad = self.computeMeanOfBatchGrad(y_sk, batchX, batchY)
        xTildeComputedGrad = self.computeMeanOfBatchGrad(self.xTilde, batchX, batchY)
        self.param.grad = yComputedGrad - xTildeComputedGrad + self.fullGradAnchor

    def vradaInit(self):
        # we don't use self.computeMeaningfullTrainLoss in the initialization
        # since it requires xTilde that will be computed after the first gradient upgrade.
        trainLoss = self.computeLoss(self.param, self.Xtrain, self.Ytrain)
        test_metric = self.compute_test_metric(self.param, self.Xtest, self.Ytest)
        try:
            test_metric = test_metric.cpu()
        except:
            pass
        self.doOneFullGradUpdate()
        nbGradComputed = self.Xtrain.shape[0]
        self.keepTrackLossAndNbComputedGrad(trainLoss, test_metric, nbGradComputed)
        self.xTilde = torch.clone(self.param)
        self.fullGradAnchor = self.computeFullGrad(self.xTilde)
        self.zTilde = torch.clone(self.param)

    def setLrFromL(self):
        self.L *= CONSTANT_VR_CLASSIC
        print("L", self.LFORMULA, " = ", self.L)
        print("Lr changing, initialized at ", 1 / (self.L))

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        self.nbSamplesSeen += X.shape[0]
        return 2 * X.shape[0]

    @property
    def a_s(self):
        return self.A_s - self.A_smoins1

    def step(self):
        with torch.no_grad():
            self.param -= self.a_s / self.nbBatches * self.param.grad

    def incrementZTilde(self):
        self.zTilde += self.param / self.nbBatches


class SVRG(myOptim):
    NAME = "SVRG"
    COLOR = "lightcoral"
    LINESTYLE = "solid"
    LFORMULA = "max"

    @property
    def meaningfullParam(self):
        return self.param

    def initArguments(self):
        super().initArguments()
        self.anchor = None
        self.previous_grad = self.param * 0
        # self.meaningFullParam = torch.clone(self.param)

    def setLrFromL(self):
        print("L", self.LFORMULA, " = ", self.L)
        self.lr = 1 / (7 * self.L) * CONSTANT_VR_CLASSIC
        print("lr = ", self.lr)

    @property
    def needFullGradAndAnchorUpdate(self):
        return True

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        computedGrad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)
        computedGradSnapshot = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
        self.param.grad = computedGrad - computedGradSnapshot + self.fullGradAnchor
        # print('diff SVRG', torch.norm(self.param.grad - self.previous_grad)**2)
        self.previous_grad = self.param.grad

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        self.nbSamplesSeen += X.shape[0]
        return 2 * X.shape[0]


class DAVIS(myOptim):
    NAME = "DAVIS"
    COLOR = "blue"
    LINESTYLE = "dashed"
    LFORMULA = "max"

    def initArguments(self):
        super().initArguments()
        self.anchor_x_tilde = torch.clone(self.param).to(device)
        self.nb_outer_loop_done = 0
        self.z = torch.zeros(self.dim).to(device)
        self.next_anchor_x_tilde = torch.clone(self.param).to(device)
        self.m = self.nbBatches
        # self.fullGradAnchor_x_tilde = self.computeFullGrad(self.param)

    @property
    def theta(self):
        ##should be + 2 at the denominator but we are updating the nb of outer loop done at the beginning of the outer loop.
        ## so that it should be 2/(s-1+2)
        return 2 / (self.nb_outer_loop_done + 1)

    def needFullGradAndAnchorUpdate(self):
        return True

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        return 2 * X.shape[0]

    def updateFullGradAndAnchor(self):
        self.anchor_x_tilde = torch.clone(self.next_anchor_x_tilde).to(device)
        self.resetNextAnchor()
        self.fullGradAnchor_x_tilde = self.computeFullGrad(self.anchor_x_tilde)
        self.anchor_z_bar = (
            self.anchor_x_tilde
            - self.m * self.lr / self.theta * self.fullGradAnchor_x_tilde
        )
        self.anchor_x_bar = (
            self.theta * self.anchor_z_bar + (1 - self.theta) * self.anchor_x_tilde
        )
        self.fullGradAnchor_x_bar = self.computeFullGrad(self.anchor_x_bar)
        self.nbComputedGrad += self.Xtrain.shape[0]

    def trainStep(self, batchX, batchY, batchIndex):
        # super().trainStep(batchX, batchY, batchIndex)
        self.computeAndSetGrad(batchX, batchY, batchIndex)
        self.step()
        # self.zero_grad()
        self.incrementNextAnchor_x_tilde()

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        # problem here, we should be computed the grad wrt y and not param. How can w compute y.
        self.y = (
            self.theta / self.m * self.z + (1 - self.theta / self.m) * self.anchor_x_bar
        )
        computedGrad = self.computeMeanOfBatchGrad(self.y, batchX, batchY)
        computedGradSnapshot_x_bar = self.computeMeanOfBatchGrad(
            self.anchor_x_bar, batchX, batchY
        )
        compensated_estimator = (
            self.m * self.theta * (self.anchor_z_bar - self.anchor_x_tilde) / self.lr
        )
        grad_tilde = (
            computedGrad
            - computedGradSnapshot_x_bar
            + self.fullGradAnchor_x_bar
            + compensated_estimator
        )
        self.new_z = (
            self.z
            + 2 * (self.anchor_z_bar - self.anchor_x_tilde)
            - self.lr / (self.m * self.theta) * grad_tilde
        )

    def step(self):
        with torch.no_grad():
            self.param = self.theta / self.m * (self.new_z - self.z) + self.y
        self.z = self.new_z

    def incrementNextAnchor_x_tilde(self):
        self.next_anchor_x_tilde += self.param / self.nbBatches

    def resetNextAnchor(self):
        self.next_anchor_x_tilde *= 0

    def updateSomeVariables(self):
        self.nb_outer_loop_done += 1

    @property
    def meaningfullParam(self):
        return self.anchor_x_tilde

    def setLrFromL(self):
        # no formula given in the paper, setting as LSVRG
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = 1 / (10000 * self.L)
        print("lr = ", self.lr)


class AdaSVRG(SVRG):
    NAME = "AdaSVRG"
    LINESTYLE = "solid"
    COLOR = "red"
    LFORMULA = "mean"
    GLOBALSTEPSIZE = 0.01

    def initArguments(self):
        super().initArguments()
        self.Gt = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.updateGt()
        with torch.no_grad():
            self.param -= self.lr * torch.multiply(
                pseudoInverse1d(torch.sqrt(self.Gt)), self.param.grad
            )

    def updateGt(self):
        self.Gt += (self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class AdaSVRGRestart(AdaSVRG):
    NAME = "AdaSVRGRestart"
    LINESTYLE = "dashed"
    COLOR = "red"
    LFORMULA = "mean"
    ADAPTIVE = True

    @property
    def needFullGradAndAnchorUpdate(self):
        self.Gt *= 0
        return True

    def initGlobalVariables(self):
        super().initGlobalVariables()
        self.nbOuterLoopsDone = 0
        self.meanOfLastEpochParam = torch.clone(self.param)

    def updateFullGradAndAnchor(self):
        self.anchor = torch.clone(self.param)
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.nbOuterLoopsDone += 1
        self.meanOfLastEpochParam = (
            1
            / self.nbOuterLoopsDone
            * ((self.nbOuterLoopsDone - 1) * self.meanOfLastEpochParam + self.param)
        )

    @property
    def meaningfullParam(self):
        return self.param


class MiG(SVRG):
    NAME = "MiG"
    COLOR = "lightgreen"
    LINESTYLE = "dashed"
    LFORMULA = "max"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.xTilde = torch.clone(self.param)
        self.xTildeNext = torch.clone(self.param)
        self.outerLoopDone = 0
        self.tempSumOfParams = torch.clone(self.xTilde)

    def setLrFromL(self):
        self.L *= 1 / CONSTANT_VR_CLASSIC
        print("L", self.LFORMULA, " = ", self.L)
        print("Changing learning rate initialized at ", 1 / (8 * self.L))

    def resetXTildeNext(self):
        self.xTildeNext *= 0

    @property
    def theta(self):
        return 2 / (self.outerLoopDone + 1)

    @property
    def eta(self):
        return 1 / (4 * self.L * self.theta)

    def incrementXTilde(self):
        self.xTildeNext += self.param / self.nbBatches

    @property
    def meaningfullParam(self):
        return self.xTilde

    def step(self):
        with torch.no_grad():
            self.param -= self.eta * self.param.grad
        self.incrementXTilde()

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        y = self.theta * self.param + (1 - self.theta) * self.xTilde
        yComputedGrad = self.computeMeanOfBatchGrad(y, batchX, batchY)
        xTildeComputedGrad = self.computeMeanOfBatchGrad(self.xTilde, batchX, batchY)
        self.param.grad = yComputedGrad - xTildeComputedGrad + self.fullGradAnchor

    def updateFullGradAndAnchor(self):
        self.xTilde = torch.clone(
            self.theta * self.xTildeNext + (1 - self.theta) * self.xTilde
        )
        self.fullGradAnchor = self.computeFullGrad(self.xTilde)
        self.resetXTildeNext()
        self.outerLoopDone += 1

    @property
    def needFullGradAndAnchorUpdate(self):
        return True


class AdaVRAE(SVRG):
    NAME = "AdaVRAE"
    COLOR = "lightcoral"
    LINESTYLE = "solid"
    LFORMULA = "mean"

    def initArguments(self):
        super().initArguments()
        self.c = 3 / 2
        self.s0 = np.floor(np.log2(np.log2(4 * self.n))) + 1
        self.gamma_t = 0.01
        self.x_haut_t = torch.clone(self.param).to(device)
        self.z_t = torch.clone(self.param).to(device)
        self.anchor = torch.clone(self.param).to(device)
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.previous_grad = torch.clone(self.fullGradAnchor)
        self.nb_outer_loop_done = 0
        self.A_s = 5 / 4

    def setLrFromL(self):
        print("L", self.LFORMULA, " = ", self.L)
        self.lr = 1000 / (self.L)
        print("lr = ", self.lr)

    @property
    def meaningfullParam(self):
        return self.anchor

    def step(self):
        self.z_t = torch.clone(
            1
            / self.gamma_t
            * (
                self.previous_gamma_t * self.z_t
                + (self.gamma_t - self.previous_gamma_t) * self.param
                - self.a_s * self.param.grad
            )
        )

    @property
    def s(self):
        return self.nb_outer_loop_done

    def updateFullGradAndAnchor(self):
        self.nb_outer_loop_done += 1
        self.A_s -= self.n * (self.a_s) ** 2
        self.anchor = torch.clone(self.x_haut_t)

    @property
    def a_s(self):
        if self.s > self.s0:
            return (self.s - self.s0 - 1 + self.c) / (2 * self.c)
        return (4 * self.n) ** (-(0.5**self.s))

    @property
    def meaningfullParam(self):
        return self.anchor

    @property
    def paramForPlotLoss(self):
        return self.meaningfullParam

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        self.param = torch.clone(
            self.z_t - 1 / self.gamma_t * self.a_s * self.previous_grad
        )
        previous_A_s = self.A_s
        self.A_s += self.a_s * (1 + self.a_s)
        self.x_haut_t = torch.clone(
            1
            / (self.A_s)
            * (
                previous_A_s * self.x_haut_t
                + self.a_s * self.param
                + self.a_s**2 * self.anchor
            )
        )
        if self.i != self.nbBatches:
            batch_grad_x_t = self.computeMeanOfBatchGrad(self.x_haut_t, batchX, batchY)
            batch_grad_anchor = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
            self.param.grad = torch.clone(
                batch_grad_x_t - batch_grad_anchor + self.fullGradAnchor
            )
        else:
            self.param.grad = self.computeFullGrad(self.x_haut_t)
            self.fullGradAnchor = torch.clone(self.param.grad)
        self.previous_gamma_t = self.gamma_t
        diff_grad = torch.norm(self.param.grad - self.previous_grad) ** 2
        self.gamma_t = (
            1
            / self.lr
            * torch.sqrt(self.lr**2 * self.gamma_t**2 + self.a_s**2 * diff_grad)
        )
        self.previous_grad = torch.clone(self.param.grad)


class AdaVRAG(SVRG):
    NAME = "AdaVRAG"
    COLOR = "lightcoral"
    LINESTYLE = "solid"
    LFORMULA = "mean"

    def setLrFromL(self):
        print("L", self.LFORMULA, " = ", self.L)
        self.lr = 1000 / self.L
        print("lr = ", self.lr)

    def initArguments(self):
        super().initArguments()
        self.c = (3 + math.sqrt(33)) / 4
        self.s0 = np.floor(np.log2(np.log2(4 * self.n))) + 1
        self.nb_outer_loop_done = 0
        self.gamma_t = 1e-2
        self.anchor = torch.clone(self.param).to(device)
        self.next_anchor = torch.clone(self.param).to(device)
        self.fullGrandAnchor = self.computeFullGrad(self.param)

    @property
    def s(self):
        return self.nb_outer_loop_done

    @property
    def a_s(self):
        if self.s > self.s0:
            return self.c / (self.s - self.s0 + 2 * self.c)
        return 1 - (4 * self.n) ** (-(0.5**self.s))

    @property
    def q_s(self):
        if self.s > self.s0:
            return 8 * (2 - self.a_s) * self.a_s / (3 * (1 - self.a_s))
        return 1 / ((1 - self.a_s) * self.a_s)

    def updateFullGradAndAnchor(self):
        self.anchor = torch.clone(self.next_anchor).to(device)
        self.x_haut_t = self.a_s * self.param + (1 - self.a_s) * self.anchor
        self.next_anchor *= 0
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.nb_outer_loop_done += 1

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        grad_x_haut_t = self.computeMeanOfBatchGrad(self.x_haut_t, batchX, batchY)
        grad_anchor = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
        self.param.grad = grad_x_haut_t - grad_anchor + self.fullGradAnchor

    def step(self):
        self.param -= 1 / (self.gamma_t * self.q_s) * self.param.grad
        self.x_haut_t = self.a_s * self.param + (1 - self.a_s) * self.anchor
        self.gamma_t += torch.norm(
            1 / (self.gamma_t * self.q_s) * self.param.grad
        ) ** 2 / (self.lr**2)
        self.next_anchor += 1 / (self.n) * self.x_haut_t

    @property
    def meaningfullParam(self):
        return self.anchor

    @property
    def paramForPlotLoss(self):
        return self.next_anchor


class Varag(SVRG):
    NAME = "VARAG"
    COLOR = "lightgreen"
    LINESTYLE = "dashdot"
    LFORMULA = "mean"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.initConstants()
        self.paramHaut = torch.clone(
            self.param
        )  # paramHaut is for the x with a bar above it.
        self.anchor = torch.clone(self.param)
        self.nextAnchor = torch.zeros(self.anchor.shape, device=device)
        self.fullGradAnchor = self.computeFullGrad(self.param)

    def initConstants(self):
        self.s0 = np.floor(np.log(self.n)) + 1
        self.nbOuterLoopsDone = 1
        self.alpha_s = 1 / 2
        self.p_s = 1 / 2
        self.nbInnerLoopsDone = 0  # t in the paper
        self.nbInnerLoopToDo = 1  # T_s in the paper
        self.vectorOfThetas, self.sumThetas = self.getVectorOfThetasAndSumTheta()

    def setLrFromL(self):
        self.L *= 1 / CONSTANT_VR_CLASSIC
        print("L", self.LFORMULA, " = ", self.L)
        print("lr changing, intialized at ", 4 / (3 * self.L))

    @property
    def gamma_s(self):
        return 1 / (3 * self.L * self.alpha_s)

    def getVectorOfThetasAndSumTheta(self):
        vectorOfThetas = np.repeat(
            self.gamma_s / self.alpha_s * (self.alpha_s + self.p_s),
            self.nbInnerLoopToDo - 1,
        )
        vectorOfThetas = torch.from_numpy(
            np.concatenate((vectorOfThetas, np.array([self.gamma_s / self.alpha_s])))
        )
        sumThetas = torch.sum(vectorOfThetas)
        return vectorOfThetas, sumThetas

    def beginningAnOuterLoop(self):
        return self.nbInnerLoopsDone > self.nbInnerLoopToDo - 1

    @property
    def needFullGradAndAnchorUpdate(self):
        if self.beginningAnOuterLoop():
            self.resetNbInnerLoopsDone()
            self.updateOuterLoopParameters()
            return True
        else:
            return False

    def resetNbInnerLoopsDone(self):
        self.nbInnerLoopsDone = 0

    def updateOuterLoopParameters(self):
        self.nbOuterLoopsDone += 1
        if self.nbOuterLoopsDone < self.s0 + 1:
            self.nbInnerLoopToDo *= 2
        else:
            self.alpha_s = 2 / (self.nbOuterLoopsDone - self.s0 + 4)
        self.vectorOfThetas, self.sumThetas = self.getVectorOfThetasAndSumTheta()

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        paramBas = (
            (1 - self.alpha_s - self.p_s) * self.paramHaut
            + self.alpha_s * self.param
            + self.p_s * self.anchor
        )
        gradParamBas = self.computeMeanOfBatchGrad(paramBas, batchX, batchY)
        gradAnchor = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
        self.param.grad = gradParamBas - gradAnchor + self.fullGradAnchor

    def trainStep(self, batchX, batchY, batchIndex):
        if self.beginningAnOuterLoop() == True:
            self.stopEpoch = True
        if self.stopEpoch == True:
            return None
        else:
            self.computeAndSetGrad(batchX, batchY, batchIndex)
            self.step()
            self.updateParamHaut()
            self.incrementNextAnchor()
            self.nbInnerLoopsDone += 1
            self.zero_grad()

    def updateParamHaut(self):
        self.paramHaut = (
            (1 - self.alpha_s - self.p_s) * self.paramHaut
            + self.alpha_s * self.param
            + self.p_s * self.anchor
        )

    def incrementNextAnchor(self):
        self.nextAnchor += (
            (self.vectorOfThetas[self.nbInnerLoopsDone])
            * self.paramHaut
            / self.sumThetas
        )

    def step(self):
        self.lr = 2 * self.gamma_s
        super().step()

    def updateFullGradAndAnchor(self):
        self.anchor = torch.clone(self.nextAnchor)
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.resetNextAnchor()

    def resetNextAnchor(self):
        self.nextAnchor *= 0

    @property
    def meaningfullParam(self):
        return self.anchor

    def getNbGradComputedAndUpdateNbSeemSamples(self, batchX):
        if self.stopEpoch == True:
            return 0
        else:
            return super().getNbGradComputedAndUpdateNbSeemSamples(batchX)


class LSVRG(SVRG):
    NAME = "L-SVRG"
    COLOR = "lightcoral"
    LINESTYLE = "dashed"
    LFORMULA = "mean"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.seed_number = 0

    @property
    def needFullGradAndAnchorUpdate(self):
        return False

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        toss = self.sample_uniform()

        if toss < self.batchSize / (self.n):
            self.updateFullGradAndAnchor()
            self.nbComputedGrad += self.Xtrain.shape[0]
        if (
            self.anchor is None
        ):  # until we have not computed an anchor point, we do SGD with fixed learning rate.
            self.param.grad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)
        else:
            super().computeAndSetGrad(batchX, batchY, batchIndex)

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = 1 / (6 * self.L) * CONSTANT_VR_CLASSIC
        print("lr = ", self.lr)


class AdaLSVRGDiag(LSVRG):
    NAME = "AdaL-SVRG-Diagonal"
    COLOR = "blue"
    LINESTYLE = "dashed"
    LFORMULA = "max"

    def initArguments(self):
        super().initArguments()
        self.Gt = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.updateGt()
        with torch.no_grad():
            self.param -= self.lr * torch.multiply(
                pseudoInverse1d(torch.sqrt(self.Gt)), self.param.grad
            )

    def updateGt(self):
        self.Gt += (self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class AdaLSVRGNorm(AdaLSVRGDiag):
    NAME = "AdaL-SVRG-Norm"
    COLOR = "blue"
    LINESTYLE = "dashed"
    LFORMULA = "max"

    def initArguments(self):
        super().initArguments()
        self.Gt = 0

    def updateGt(self):
        self.Gt += torch.norm(self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_NORM / (self.L)
        print("lr = ", self.lr)


class Katyusha(SVRG):
    NAME = "Katyusha"
    COLOR = "green"
    LINESTYLE = "solid"
    LFORMULA = "max"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.nbOuterLoopDone = 0
        self.tau_2 = 1 / (2 * self.batchSize)
        self.nextAnchor = torch.clone(self.param)
        self.yk = torch.clone(self.param)
        self.zk = torch.clone(self.param)
        self.anchor = torch.clone(self.param)
        self.fullGradAnchor = None

    def setLrFromL(self):
        print("L", self.LFORMULA, " = ", self.L)
        self.lr = 1 / (3 * self.L) * CONSTANT_VR_CLASSIC
        print("lr = ", self.lr)

    @property
    def tau_1s(self):
        return 2 / (self.nbOuterLoopDone + 4)

    @property
    def alpha_s(self):
        return 1 / (3 * self.tau_1s * self.L)

    @property
    def meaningfullParam(self):
        return self.anchor

    def updateParamWithConvexCombination(self):
        with torch.no_grad():
            self.param = (
                self.tau_1s * self.zk
                + self.tau_2 * self.anchor
                + (1 - self.tau_1s - self.tau_2) * self.yk
            )

    def getGrad(self, batchX, batchY):
        oldGrad = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
        computedGrad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)
        return computedGrad - oldGrad + self.fullGradAnchor

    def updateZk(self, computedGrad):
        self.zk -= self.alpha_s * computedGrad

    def updateYk(self, computedGrad):
        self.yk = torch.clone(self.param - self.lr * computedGrad)

    def incrementNextAnchor(self):
        self.nextAnchor += self.yk

    def trainStep(self, batchX, batchY, batchIndex):
        self.updateParamWithConvexCombination()
        computedGrad = self.getGrad(batchX, batchY)
        self.updateZk(computedGrad)
        self.updateYk(computedGrad)
        self.incrementNextAnchor()

    def updateFullGradAndAnchor(self):
        self.updateAnchor()
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.resetNextAnchor()
        self.nbOuterLoopDone += 1

    def updateAnchor(self):
        self.anchor = torch.clone(self.nextAnchor / self.nbBatches)

    def resetNextAnchor(self):
        self.nextAnchor *= 0


## The formula is completely different for l katysha, it does not have a next anchor etc ...
class LKatyusha(SVRG):
    NAME = "L-Katyusha"
    COLOR = "green"
    LINESTYLE = "dashed"
    LFORMULA = "full"
    ADAPTIVE = False

    THETA1 = 1 / 2
    THETA2 = 1 / 2

    def initGlobalVariables(self):
        super().initGlobalVariables()
        self.eta = self.THETA1 / ((1 + self.THETA2) * self.THETA1)

    # param = y in the algorithm
    def initArguments(self):
        super().initArguments()
        self.anchor = torch.clone(self.param)
        self.z = torch.clone(self.param)
        self.fullGradAnchor = self.computeFullGrad(self.anchor)
        self.seed_number = 0

    @property
    def needFullGradAndAnchorUpdate(self):
        return False

    def trainStep(self, batchX, batchY, batchIndex):
        # if we have not yet computed a full gradient, we just perform SGD
        self.x = (
            self.THETA1 * self.z
            + self.THETA2 * self.anchor
            + (1 - self.THETA1 - self.THETA2) * self.param
        )
        computedGrad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)
        computedGradSnapshot = self.computeMeanOfBatchGrad(self.anchor, batchX, batchY)
        oldZ = torch.clone(self.z)
        self.z -= self.lr * (computedGrad + self.fullGradAnchor - computedGradSnapshot)
        self.param = torch.clone(self.x + self.THETA1 * (self.z - oldZ))
        toss = self.sample_uniform()
        if toss < self.batchSize / (self.n):
            self.updateFullGradAndAnchor()
            self.nbComputedGrad += self.Xtrain.shape[0]

    def setLrFromL(self):
        print("L ", self.LFORMULA, " = ", self.L)
        self.lr = self.eta / (self.L) * CONSTANT_VR_CLASSIC
        print("lr = ", self.lr)


class SGD(myOptim):
    COLOR = "lightgrey"
    NAME = "SGD"
    LINESTYLE = "solid"
    LFORMULA = "max"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.t = 0

    @property
    def meaningfullParam(self):
        return super().meaningfullParam

    def computeAndSetGrad(self, batchX, batchY, batchIndex=None):
        self.param.grad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)

    def step(self):
        with torch.no_grad():
            self.param -= self.lr / math.sqrt(self.t + 1) * self.param.grad
        self.t += 1

    def setLrFromL(self):
        print("L", self.LFORMULA, " = ", self.L)
        self.lr = 1 / (2 * self.L)
        print(" lr = ", self.lr)


class SAGA(myOptim):
    NAME = "SAGA"
    COLOR = "lightskyblue"
    LINESTYLE = "solid"
    LFORMULA = "max"
    ADAPTIVE = False

    @property
    def meaningfullParam(self):
        return super().meaningfullParam

    def initArguments(self):
        super().initArguments()
        self.bias = 1
        self.initTable()

    def trainStep(self, batchX, batchY, batchIndex):
        self.computeAndSetGradAndUpdateTableAndFullGrad(batchX, batchY, batchIndex)
        self.step()
        self.zero_grad()

    def computeAndSetGradAndUpdateTableAndFullGrad(self, batchX, batchY, batchIndex):
        computedGrad = self.computeMeanOfBatchGrad(self.param, batchX, batchY)
        OldGrad = self.param.table[batchIndex]
        newMinusOldGrad = computedGrad - OldGrad
        if self.everySampleSeen():
            self.SAGAGradUpdate(newMinusOldGrad)
        else:
            self.param.grad = computedGrad
            # self.addComputedGradToFullGrad(computedGrad, batchIndex)
        self.updateFullGrad(batchX.shape[0], newMinusOldGrad)
        self.updateTable(batchIndex, computedGrad)

    def SAGAGradUpdate(self, newMinusOldGrad):
        self.param.grad = (
            self.bias * newMinusOldGrad
            + self.param.UnnormalizedFullGrad / self.nbBatches
        )

    def addComputedGradToFullGrad(self, computedGrad):
        self.param.UnnormalizedFullGrad += computedGrad
        ## si on tombe deux fois sur le meme, ca l'ajoute 2 fois

    def everySampleSeen(self):
        isFirstEpochDone = len(self.nbComputedGradList) > 0
        return isFirstEpochDone  # return torch.sum(self.param.table == 0) == 0

    def updateFullGrad(self, batchXshape, newMinusOldGrad):
        # one can check that updating the (unnormalized) full Gradient for SAGA
        # can be done by adding the new computed gradients and removing the old computed gradients.
        self.param.UnnormalizedFullGrad += (newMinusOldGrad).detach()

    def updateTable(self, batchIndex, computedGrad):
        self.param.table[batchIndex] = computedGrad.detach()

    def initTable(self):
        shape = list(self.param.shape)
        shape.insert(0, self.nbBatches)
        self.param.table = torch.zeros(shape, device=device)
        self.param.UnnormalizedFullGrad = torch.zeros(self.param.shape, device=device)

    def setLrFromL(self):
        print("L ", self.LFORMULA, " = ", self.L)
        self.lr = 1 / (3 * self.L) * CONSTANT_VR_CLASSIC
        print(" lr = ", self.lr)


class RMSprop(SGD):
    NAME = "RMSprop"
    COLOR = "darkslateblue"
    LINESTYLE = "dashed"
    LFORMULA = "mean"
    GLOBALSTEPSIZE = 0.01

    BETA = 0.9
    EPS = 0.000001

    def initArguments(self):
        super().initArguments()
        self.MA = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.MA = self.BETA * self.MA + (1 - self.BETA) * (self.param.grad) ** 2
        with torch.no_grad():
            self.param -= self.lr / (torch.sqrt(self.MA + self.EPS)) * self.param.grad

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class SAGARMSprop(SAGA):
    NAME = "RMSpropSAGA"
    COLOR = "blue"
    LINESTYLE = "solid"
    LFORMULA = "max"
    ADAPTIVE = True
    BETA = 0.99
    EPS = 0.000001
    GLOBALSTEPSIZE = 0.01

    def initArguments(self):
        super().initArguments()
        self.MA = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.MA = self.BETA * self.MA + (1 - self.BETA) * (self.param.grad) ** 2
        with torch.no_grad():
            self.param -= self.lr / (torch.sqrt(self.MA + self.EPS)) * self.param.grad

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class Newton(myOptim):
    COLOR = "black"
    LINESTYLE = "solid"
    NAME = "Newton"
    LFORMULA = "None"
    ADAPTIVE = False

    @property
    def paramForPlotLoss(self):
        return self.param

    @property
    def meaningfullParam(self):
        return super().meaningfullParam

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        print("using Newton")
        computedGrad = grad(self.computeLoss)(self.param, self.Xtrain, self.Ytrain)
        hess = hessian(self.computeLoss)(self.param, self.Xtrain, self.Ytrain)
        try:
            self.param.grad = torch.linalg.solve(hess, computedGrad)
            self.managed_to_invers_hessian = True
        except:
            self.param.grad = self.lr * computedGrad
            self.managed_to_invers_hessian = False
            print(
                f"Can't inverse the hessian, taking 1/100*grad. Dimension ={self.dim},n={self.n}"
            )

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        return self.Xtrain.shape[0]

    def initGlobalVariables(self):
        super().initGlobalVariables()
        self.managed_to_invers_hessian = False

    def train(self, nbGradToCompute, batchSize, L):
        super().train(nbGradToCompute, batchSize, L)
        if self.managed_to_invers_hessian is False:
            self.trainLossList[-1] = 1e10
        print("Managed to invert the hessian = ", self.managed_to_invers_hessian)


class LBFGS(myOptim):
    COLOR = "black"
    LINESTYLE = "dashed"
    NAME = "LBFGS"
    LFORMULA = "mean"
    ADAPTIVE = False
    BETA = 0.9
    BETAPRIME = 10e-4
    M = 3

    @property
    def meaningfullParam(self):
        return super().meaningfullParam

    def initGlobalVariables(self):
        super().initGlobalVariables()
        self.alphas = [0] * (self.M)
        self.ss = list()
        self.rhos = list()
        self.ys = list()

    def computeAndSetGrad(self, batchX, batchY, batchIndex):
        computedGrad = grad(self.computeLoss)(self.param, self.Xtrain, self.Ytrain)
        ## compute the required variables if we have done more than one iteration
        if len(self.ss) > 0:
            self.ys.append(torch.clone(computedGrad - self.oldGrad))
            self.rhos.append(
                torch.nan_to_num(
                    1 / (self.ys[-1] @ (self.ss[-1])),
                    posinf=3.7e33,
                    nan=3.7e33,
                    neginf=-3.7e33,
                )
            )
        self.removeUnwantedVariables()
        self.oldGrad = torch.clone(computedGrad)
        q = self.getQAndalphas(computedGrad)
        H0 = self.gammak * torch.eye(self.param.shape[0], device=device)
        z = H0 @ q
        self.param.grad = self.computeDescentDirection(z)

    def removeUnwantedVariables(self):
        if len(self.ss) > self.M:
            self.ys.pop(0)
            self.rhos.pop(0)
            self.ss.pop(0)

    def computeDescentDirection(self, z):
        for i in range(0, len(self.ss)):
            beta = self.rhos[i] * (self.ys[i] @ z)
            z += self.ss[i] * (self.alphas[i] - beta)
        return z

    def getQAndalphas(self, q):
        for j in range(0, len(self.ss)):
            i = len(self.ss) - 1 - j
            self.alphas[i] = self.rhos[i] * (self.ss[i] @ q)
            q -= self.alphas[i] * self.ys[i]
        return q

    @property
    def gammak(self):
        try:
            gamma_k = (self.ss[-1] @ self.ys[-1]) / (torch.norm(self.ys[-1]) ** 2)
            return torch.nan_to_num(gamma_k, nan=1)
            return (self.ss[-1] @ self.ys[-1]) / (torch.norm(self.ys[-1]) ** 2)
        except:
            print("Error, returning 1 for gammak")
            return 1

    def getNbGradComputedAndUpdateNbSeemSamples(self, X):
        return self.Xtrain.shape[0]

    def step(self):
        self.oldParam = torch.clone(self.param)
        with torch.no_grad():
            self.param -= self.param.grad
        self.ss.append(self.param - self.oldParam)


class AdaDiag(SGD):
    NAME = "AdaGrad-Diagonal"
    COLOR = "darkslateblue"
    LINESTYLE = "dashed"
    LFORMULA = "mean"
    ADAPTIVE = True
    GLOBALSTEPSIZE = 0.01

    def initArguments(self):
        super().initArguments()
        self.Gt = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.updateGt()
        with torch.no_grad():
            self.param -= self.lr * torch.multiply(
                pseudoInverse1d(torch.sqrt(self.Gt)), self.param.grad
            )

    def updateGt(self):
        self.Gt += (self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class SAGAdaDiag(SAGA):
    NAME = "AdaSAGA-Diagonal"
    LINESTYLE = "dashdot"
    COLOR = "orange"
    LFORMULA = "max"
    ADAPTIVE = True
    GLOBALSTEPSIZE = 0.01

    def initArguments(self):
        super().initArguments()
        self.Gt = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.updateGt()
        with torch.no_grad():
            self.param -= self.lr * torch.multiply(
                pseudoInverse1d(torch.sqrt(self.Gt)), self.param.grad
            )

    def updateGt(self):
        self.Gt += (self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class SAGAdaDiagRestart(SAGAdaDiag):
    NAME = "AdaSAGArestart"
    LFORMULA = "mean"

    @property
    def needFullGradAndAnchorUpdate(self):
        self.Gt *= 0
        return False


class Adam(SGD):
    NAME = "Adam"
    COLOR = "darkslateblue"
    LINESTYLE = "dashdot"
    LFORMULA = "mean"
    GLOBALSTEPSIZE = 0.001

    BETA1 = 0.9
    BETA2 = 0.999
    EPS = 10 ** (-8)

    def initArguments(self):
        super().initArguments()
        self.firstMoment = 0
        self.secondMoment = 0
        self.t = 0

    def step(self):
        self.t += 1
        self.firstMoment = (
            self.BETA1 * self.firstMoment + (1 - self.BETA1) * self.param.grad
        )
        self.secondMoment = (
            self.BETA2 * self.secondMoment + (1 - self.BETA2) * self.param.grad**2
        )
        biasCorrectedFirstMoment = self.firstMoment / (1 - self.BETA1 ** (self.t))
        biasCorrectedSecondMoment = self.secondMoment / (1 - self.BETA2 ** (self.t))
        with torch.no_grad():
            self.param -= (
                self.lr
                * biasCorrectedFirstMoment
                / (torch.sqrt(biasCorrectedSecondMoment) + self.EPS)
            )

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class RMSpropLSVRG(LSVRG):
    NAME = "RMSpropL-SVRG"
    COLOR = "darkslateblue"
    LINESTYLE = "dashed"
    LFORMULA = "mean"
    GLOBALSTEPSIZE = 0.01

    BETA = 0.9
    EPS = 0.000001

    def initArguments(self):
        super().initArguments()
        self.MA = torch.zeros(self.param.shape, device=device)

    def step(self):
        self.MA = self.BETA * self.MA + (1 - self.BETA) * (self.param.grad) ** 2
        with torch.no_grad():
            self.param -= self.lr / (torch.sqrt(self.MA + self.EPS)) * self.param.grad

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class AdamLSVRG(LSVRG):
    NAME = "AdamL-SVRG"
    COLOR = "darkslateblue"
    LINESTYLE = "dashdot"
    LFORMULA = "mean"
    GLOBALSTEPSIZE = 0.001

    BETA1 = 0.9
    BETA2 = 0.999
    EPS = 10 ** (-8)

    def initArguments(self):
        super().initArguments()
        self.firstMoment = 0
        self.secondMoment = 0
        self.t = 0

    def step(self):
        self.t += 1
        self.firstMoment = (
            self.BETA1 * self.firstMoment + (1 - self.BETA1) * self.param.grad
        )
        self.secondMoment = (
            self.BETA2 * self.secondMoment + (1 - self.BETA2) * self.param.grad**2
        )
        biasCorrectedFirstMoment = self.firstMoment / (1 - self.BETA1 ** (self.t))
        biasCorrectedSecondMoment = self.secondMoment / (1 - self.BETA2 ** (self.t))
        with torch.no_grad():
            self.param -= (
                self.lr
                * biasCorrectedFirstMoment
                / (torch.sqrt(biasCorrectedSecondMoment) + self.EPS)
            )

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class SAGAdam(SAGA):
    NAME = "AdamSAGA"
    COLOR = "darkslateblue"
    LINESTYLE = "solid"
    LFORMULA = "max"
    GLOBALSTEPSIZE = 0.001

    BETA1 = 0.9
    BETA2 = 0.999
    EPS = 10 ** (-8)

    def initArguments(self):
        super().initArguments()
        self.firstMoment = 0
        self.secondMoment = 0
        self.t = 0

    def step(self):
        self.t += 1
        self.firstMoment = (
            self.BETA1 * self.firstMoment + (1 - self.BETA1) * self.param.grad
        )
        self.secondMoment = (
            self.BETA2 * self.secondMoment + (1 - self.BETA2) * self.param.grad**2
        )
        biasCorrectedFirstMoment = self.firstMoment / (1 - self.BETA1 ** (self.t))
        biasCorrectedSecondMoment = self.secondMoment / (1 - self.BETA2 ** (self.t))
        with torch.no_grad():
            self.param -= (
                self.lr
                * biasCorrectedFirstMoment
                / (torch.sqrt(biasCorrectedSecondMoment) + self.EPS)
            )

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_PROP_AND_ADAM * CONSTANT_TIMES_1_OVER_L / (self.L)
        print("lr = ", self.lr)


class SAG(SAGA):
    NAME = "SAG"
    COLOR = "lightskyblue"
    LINESTYLE = "dashed"
    LFORMULA = "max"
    ADAPTIVE = False

    def initArguments(self):
        super().initArguments()
        self.bias = 1 / (
            self.n
        )  # SAG differs from SAGA only in the update rule, where the bias is more important.

    def setLrFromL(self):
        print(" L ", self.LFORMULA, " = ", self.L)
        self.lr = 1 / (16 * self.L)
        print("lr = ", self.lr)


class AdaNorm(AdaDiag):
    NAME = "AdaGrad-Norm"
    COLOR = "olive"
    ADAPTIVE = True

    def initArguments(self):
        super().initArguments()
        self.Gt = 0

    def updateGt(self):
        self.Gt += torch.norm(self.param.grad) ** 2

    def setLrFromL(self):
        print(" L ", self.LFORMULA, " = ", self.L)
        self.lr = CONSTANT_NORM / self.L
        print("lr = ", self.lr)


class SAGAdaNorm(SAGAdaDiag):
    NAME = "AdaSAGA-Norm"
    COLOR = "blueviolet"
    LINESTYLE = "dashed"
    LFORMULA = "mean"
    ADAPTIVE = True
    GLOBALSTEPSIZE = 0.01

    def initArguments(self):
        super().initArguments()
        self.Gt = 0

    def updateGt(self):
        self.Gt += torch.norm(self.param.grad) ** 2

    def setLrFromL(self):
        print("Formula for L:", self.LFORMULA, "L = ", self.L)
        self.lr = CONSTANT_NORM / (self.L)
        print("lr = ", self.lr)


class copyOptim:
    def __init__(self, optim: myOptim):
        self.LINESTYLE = optim.LINESTYLE
        self.COLOR = optim.COLOR
        self.trainLossList = optim.trainLossList
        self.test_metric_list = optim.test_metric_list
        self.cumsumComputedGradList = optim.cumsumComputedGradList
        self.NAME = optim.NAME
        self.pbDescriptor = optim.pbDescriptor


==> code/scrna_launch_all.py <==
import myoptim
import matplotlib.pyplot as plt
from launch_optim import launchGridLListOptim
from containers import Param_args, Complete_list_optim_and_plotparam


number_of_grad_for_f_etoile = 10000
problems = ["MultiLogisticRegression", "linearRegression"]
datasetNames = ["covType", "MNIST", "australian", "scRNA"]
## for scRNA data
n = 20000
dim = 300
nbEpoch = 22
reg = 0
batchSize = 1
lList = [0.001, 0.01, 0.1, 1, 10, 100]
dataset_name = datasetNames[-1]
pb = problems[0]
fig, axes = plt.subplots(2, len(lList))

list_init_optim = [
    [myoptim.SAGAdaDiag, "black", "solid", "None"],
    [myoptim.SAGAdaNorm, "black", "dashed", "None"],
    [myoptim.AdaLSVRGDiag, "black", "dotted", "None"],
    [myoptim.AdaLSVRGNorm, "black", (0, (1, 10)), "None"],
    [myoptim.AdaDiag, "dimgrey", "solid", "None"],
    [myoptim.AdaNorm, "dimgrey", "dashed", "None"],
    [myoptim.LSVRG, "lightgrey", "dashed", "None"],
    [myoptim.SAGA, "lightgrey", "solid", "None"],
    [myoptim.Katyusha, "purple", "solid", "*"],
    [myoptim.VRADA, "purple", "dashdot", "+"],
    [myoptim.Varag, "purple", "dashed", "P"],
    [myoptim.LKatyusha, "purple", "dotted", "X"],
    [myoptim.MiG, "purple", (0, (1, 10)), 9],
    [myoptim.DAVIS, "purple", (0, (3, 5, 1, 5, 1, 5)), "D"],
    [myoptim.SAGARMSprop, "orange", "dashdot", "None"],
    [myoptim.SAGAdam, "orange", "solid", "o"],
    [myoptim.AdamLSVRG, "orange", "dashed", "v"],
    [myoptim.RMSpropLSVRG, "orange", "dotted", "s"],
    [myoptim.RMSprop, "purple", "dashdot", "*"],
    [myoptim.Adam, "purple", "solid", "P"],
]

param_args = Param_args(dataset_name, pb, n, dim, nbEpoch, reg, batchSize)
complete_list = Complete_list_optim_and_plotparam(list_init_optim, param_args)

launchGridLListOptim(complete_list, lList, number_of_grad_for_f_etoile, axes)

plt.show()


==> code/smoothnessConstants.py <==
import torch
import numpy as np
from functorch import vmap


def getLinearL(X, LFORMULA):
    def getL(x):
        if len(x.shape) > 1:
            xtx = 1 / x.shape[0] * x.T @ x
        else:
            xtx = x.unsqueeze(1) @ (x.unsqueeze(0))
        eigvals = torch.linalg.eigvalsh(xtx)
        return torch.max(eigvals)

    return LfromFormula(getL, X, LFORMULA)


def getLogisticL(X, nbClasses, LFORMULA):
    IdMinusOuter = torch.eye(nbClasses) - 1 / nbClasses * torch.full(
        (nbClasses, nbClasses), 1, dtype=torch.double
    )
    IdMinusOuterEigvals = torch.linalg.eigvalsh(IdMinusOuter)

    def getL(x):
        if len(x.shape) > 1:
            xtx = 1 / x.shape[0] * x.T @ x
        else:
            xtx = x.unsqueeze(1) @ (x.unsqueeze(0))
        xtxEigvals = torch.linalg.eigvalsh(xtx)
        return torch.max(IdMinusOuterEigvals) * torch.max(xtxEigvals)

    return LfromFormula(getL, X, LFORMULA)


def LfromFormula(getL, X, LFORMULA):
    if LFORMULA == "max":
        return torch.max(vmap(getL)(X))
    elif LFORMULA == "mean":
        return torch.mean(vmap(getL)(X))
    elif LFORMULA == "full":
        return getL(X)
    else:
        print("Not a good formula, returning None")
        return None


==> code/utils.py <==
import numpy as np
import matplotlib.pyplot as plt
from dataclasses import dataclass
import torch
import random

FENETREMAX = 100000


def generatorXYbatch(X, Y, batchSize, indices):
    """
    get batches of size batchSize, except the last one if the division is not zero.

    args :
            'X' torch.tensor
            'Y' torch.tensor
            'batchSize' int.  the batch size you want.

    returns : a generator. Will generate n/batchSize samples of size batchSize
    """
    # np.random.seed(2)
    n = Y.shape[0]
    # get the number of batches and the size of the last one.
    nb_full_batch, last_batchSize = n // batchSize, n % batchSize

    for i in range(nb_full_batch):
        yield (
            X[indices[i * batchSize : (i + 1) * batchSize]],
            Y[indices[i * batchSize : (i + 1) * batchSize]],
            i,
        )
    if last_batchSize != 0:
        yield (
            X[indices[-last_batchSize:]],
            Y[indices[-last_batchSize:]],
            i,
        )


def buildXYBatchesList(X, Y, batchSize):
    np.random.seed(0)
    n = X.shape[0]
    indices = np.arange(n)
    np.random.shuffle(indices)
    batchesXList = list()
    batchesYList = list()
    nbFullBatch, lastBatchSize = n // batchSize, n % batchSize

    for i in range(nbFullBatch):
        batchesXList.append(X[indices[i * batchSize : (i + 1) * batchSize]])
        batchesYList.append(Y[indices[i * batchSize : (i + 1) * batchSize]])
    if lastBatchSize > 0:
        batchesXList.append(X[indices[-lastBatchSize:]])
        batchesYList.append(Y[indices[-lastBatchSize:]])
    return batchesXList, batchesYList


def pseudoInverse1d(x):
    return torch.nan_to_num(1 / x, posinf=0)


class UnknownProblemException(Exception):
    def __init__(self, pbChosen):
        self.message = pbChosen + " is unknown. Please select a known problem."
        super().__init__(self.message)


def getSomeSamples(percentageToTake, X, Y):
    lengthOfX = X.shape[0]
    numberOfSamplesToTake = int(lengthOfX * percentageToTake)
    SamplesToTake = np.random.choice(
        np.arange(lengthOfX), numberOfSamplesToTake, replace=False
    )
    someSamplesOfX = X[SamplesToTake]
    someSamplesOfY = Y[SamplesToTake]
    return someSamplesOfX, someSamplesOfY


def plotOptim(
    optim_class_and_plotparam,
    axes,
    fEtoileTrain,
    legend_names=False,
    set_additional_legend=False,
):
    toPlotTrain = np.array(optim_class_and_plotparam.train_loss) / fEtoileTrain - 1
    toPlotTrain = np.minimum(toPlotTrain, np.full(toPlotTrain.shape[0], 2 * FENETREMAX))
    toPlotTrain = np.log(toPlotTrain)
    print("to plot train", toPlotTrain)
    toPlotTest = np.array(optim_class_and_plotparam.test_metric)
    if legend_names is True and set_additional_legend is True:
        label = optim_class_and_plotparam.label
    else:
        label = None
    nb_to_keep = 20
    # nb_to_keep = 500
    axes[0].plot(
        optim_class_and_plotparam.abscisse,
        toPlotTrain,
        linestyle=optim_class_and_plotparam.linestyle,
        color=optim_class_and_plotparam.color,
        label=label,
        # marker=optim_class_and_plotparam.marker,
        # markevery=0.14,
    )
    axes[0].set_xlim(0, nb_to_keep)
    axes[1].plot(
        optim_class_and_plotparam.abscisse,
        toPlotTest,
        linestyle=optim_class_and_plotparam.linestyle,
        color=optim_class_and_plotparam.color,
        # marker=optim_class_and_plotparam.marker,
        # markevery=0.14,
    )
    axes[1].set_xlim(0, nb_to_keep)


def plot_complete_list(
    complete_list,
    l,
    axes,
    supplement_title="",
    save=True,
    legend_names=False,
    set_additional_legend=False,
    is_last_graph=False,
):
    nbRows = 2
    for optim_class_and_plotparam in complete_list.list_optim_and_plotparam:
        plotOptim(
            optim_class_and_plotparam,
            axes,
            complete_list.f_etoile_train,
            legend_names,
            set_additional_legend,
        )
    # axes[0].set_yscale("log")
    if set_additional_legend is True:
        axes[1].set_xlabel(r"Number of gradients computed$/n$")
        if is_last_graph is True:
            # axes[0].legend(bbox_to_anchor=(-0.92, 4.15), ncol = 3, prop={'size':20}) ## adapt vs each
            # axes[0].legend(bbox_to_anchor=(-0.55, 4.15), ncol = 4, prop={'size':20}) ## accel
            axes[0].legend(
                bbox_to_anchor=(-1.45, 4.15), ncol=2, prop={"size": 20}
            )  ## adapt vs adapt
            # axes[0].legend(bbox_to_anchor=(-1.98, 4), ncol = 2) ## adapt vs accel
    else:
        axes[0].set_title(rf"$L ={l}$")
    # axes[0].set_ylim(0,10)
    # axes[1].set_ylim(-1,10)
    if save is True:
        complete_list.save()

